Some properties for the low-lying spectrum of the ferromagnetic, quantum XXZ spin system

In this thesis we present three results about the ferromagnetic quantum XXZ model: 1) Existence of a spectral gap above all infinite-volume ground states in one dimension for any choice of spin S>1/2 (for S=1/2 this was already known); 2) Characterization of one-dimensional "droplet" states as ground states of the spin-1/2 model with up spin boundary fields; 3) An upper bound for the spectral gap above the spin-1/2 interface ground states in dimension two and higher. The upper bound vanishes as 1/R^2, where R is the linear size of the system. This thesis contains research performed in collboration with other authors: O. Bolina, P. Contucci, T. Koma, B. Nachtergaele.

==> LowerBound.nb <==
(***********************************************************************

                    Mathematica-Compatible Notebook

This notebook can be used on any computer system with Mathematica 4.0,
MathReader 4.0, or any compatible application. The data for the notebook 
starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do one of 
the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing the 
word CacheID, otherwise Mathematica-compatible applications may try to 
use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
***********************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     24334,        718]*)
(*NotebookOutlinePosition[     25028,        743]*)
(*  CellTagsIndexPosition[     24984,        739]*)
(*WindowFrame->Normal*)



Notebook[{
Cell["\<\
Norm returns the sum of the parts of the list. If the parts are all \
positive, as is usual for a partition, then this is equal to the L^1-norm. \
However in our application, we consider \"signed parititions\", i.e. lists \
which may be positive or negative integers but with the property of being \
weakly decreasing.\
\>", "Text"],

Cell[BoxData[
    \(Norm[List_]\  := \ Fold[Plus, 0, List]\)], "Input",
  InitializationCell->True],

Cell["\<\
MinPar returns the minimum partition, with respect to reverse \
lexicographic order (rlo), subject to the conditions of having prescribed \
length and presecribed total sum. (I.e. prescribed \"norm\".) The minimum \
partition satisfying these conditions is as flat as possible.\
\>", "Text"],

Cell[BoxData[{
    \(\(Clear[MinPar];\)\), "\[IndentingNewLine]", 
    \(MinPar[Length_, Number_] := \ 
      Table[Quotient[Number, Length], {Length}] + 
        Sum[Table[KroneckerDelta[j - k], {j, 1, Length}], {k, 1, 
            Mod[Number, Length]}]\)}], "Input",
  InitializationCell->True],

Cell["\<\
OrdParList creates a list of partitions, ordered by lro. The \
length, i.e. number of parts, for the partitions is specified by Length. \
Number specifies the number the partitions are partitioning, i.e. the sum of \
the parts, and Card says how many partitions should be in the list. The \
algorithm is simple. One starts with the minimum partition using MinPar. At \
the next step it creates the next larger partition by 1) adding one to the \
last part which is strictly less than all the following parts; 2) fixing all \
the parts before that one; and 3) updating the remaining parts by creating \
the minimum partition with that many parts and with Number equal to their sum \
minus one.\
\>", "Text"],

Cell[BoxData[
    \(OrdParList[Length_, Number_, Card_]\  := \ 
      Module[{ParOrder\ , LastPar, NewPar}, \[IndentingNewLine]LastPar\  = \ 
          MinPar[Length, 
            Number]; \[IndentingNewLine]ParOrder = {LastPar}; \
\[IndentingNewLine]For[n = 1, 
          n \[LessEqual] Card - 1, \(n++\), \[IndentingNewLine]j\  = \ 
            Length - 1; \[IndentingNewLine]While[
            LastPar[\([j]\)] == LastPar[\([j - 1]\)], 
            j = j - 1]; \[IndentingNewLine]NewPar = 
            LastPar; \[IndentingNewLine]NewPar[\([j]\)] = 
            LastPar[\([j]\)] + 
              1; \[IndentingNewLine]NewPar[\([Range[j + 1, Length]]\)] = 
            MinPar[Length - j, 
              Norm[LastPar[\([Range[j + 1, Length]]\)]] - 
                1]; \[IndentingNewLine]ParOrder\  = \ 
            Append[ParOrder, NewPar]; \[IndentingNewLine]LastPar = 
            NewPar]; \[IndentingNewLine]ParOrder]\)], "Input",
  InitializationCell->True],

Cell["\<\
OrdParList2 is the same as OrdParList, but with the variables \
Length, Number and Card replaced by Depth, FFactor and L. Actually it is \
different because instead of finding an ordered partition list with a certain \
cardinality, it finds the ordered list of all partitions such that none of \
the parts is <=-L/2 and none of the parts is >L/2.\
\>", "Text"],

Cell[BoxData[
    \(OrdParList2[Depth_, FFactor_, L_]\  := \ 
      Module[{ParOrder\ , LastPar, NewPar}, \[IndentingNewLine]LastPar\  = \ 
          MinPar[Depth, 
            FFactor]; \[IndentingNewLine]ParOrder = {}; \
\[IndentingNewLine]While[
          LastPar[\([1]\)] \[LessEqual] 
            Ceiling[L/2], \[IndentingNewLine]ParOrder = 
            Append[ParOrder, LastPar]; \[IndentingNewLine]j = 
            Depth - 1; \[IndentingNewLine]While[
            LastPar[\([j]\)] == LastPar[\([j - 1]\)], 
            j = j - 1]; \[IndentingNewLine]NewPar = 
            LastPar; \[IndentingNewLine]NewPar[\([j]\)] = 
            LastPar[\([j]\)] + 
              1; \[IndentingNewLine]NewPar[\([Range[j + 1, Depth]]\)] = 
            MinPar[Depth - j, 
              Norm[LastPar[\([Range[j + 1, Depth]]\)]] - 
                1]; \[IndentingNewLine]LastPar = 
            NewPar]; \[IndentingNewLine]Select[
          ParOrder, #[\([\(-1\)]\)] \[GreaterEqual] \(-Floor[
                  L/2]\) &]]\)], "Input",
  InitializationCell->True],

Cell["\<\
LEQ checks whether Par1 is less than or equal to Par2 with respect \
to dominance order.\
\>", "Text"],

Cell[BoxData[
    \(LEQ[Par1_, Par2_]\  := \ 
      Module[{l, NewPar1, NewPar2, PSum1, PSum2}, \[IndentingNewLine]l\  = \ 
          Max[Length[Par1], Length[Par2]]; \[IndentingNewLine]NewPar1 = 
          Join[Par1, 
            Table[0, {l - Length[Par1]}]]; \[IndentingNewLine]NewPar2 = 
          Join[Par2, 
            Table[0, {l - Length[Par2]}]]; \[IndentingNewLine]PSum1 = 
          FoldList[Plus, 0, NewPar1]; \[IndentingNewLine]PSum2 = 
          FoldList[Plus, 0, NewPar2]; \[IndentingNewLine]Fold[And, 
          1 \[Equal] 1, 
          Table[PSum1[\([j]\)] <= PSum2[\([j]\)], {j, 1, l + 1}]]]\)], "Input",\

  InitializationCell->True],

Cell["\<\
ParGraph is a Module which produces a graphic of the Young diagram \
of a partition.\
\>", "Text"],

Cell[BoxData[
    \(ParGraph[Par_]\  := 
      Module[{L = Length[Par], 
          n}, \[IndentingNewLine]Grph = {Line[{{0, 
                  0}, {0, \(-L\)}}]}; \[IndentingNewLine]For[n = 1, 
          n <= L, \(n++\), \[IndentingNewLine]If[Par[\([n]\)] == 0, 
            NewGrph = {Disk[{0, \(-n\) + 0.5}, 0.5]}, \[IndentingNewLine]If[
              Par[\([n]\)] > 0, 
              NewGrph = \[IndentingNewLine]\ 
                Table[Disk[{j, \(-n\) + 0.5}, 0.5], {j, 1, 
                    Par[\([n]\)]}], \[IndentingNewLine]NewGrph = 
                Table[Disk[{j - 1, \(-n\) + 0.5}, 0.5], {j, Par[\([n]\)] + 1, 
                    0}]]]; \[IndentingNewLine]Grph = 
            Join[Grph, NewGrph]]; \[IndentingNewLine]Grph]\)], "Input",
  InitializationCell->True],

Cell["\<\
ParSimplex produces a 3d simplex of partitions (Par1,Par2,Par3) \
satisfying Par1<=Par2<=Par3 w.r.t. dominance order.\
\>", "Text"],

Cell[BoxData[
    \(ParSimplex[Length_, Number_, Card_]\  := \ 
      Module[{ParOrder}, \[IndentingNewLine]ParOrder\  = \ 
          OrdParList[Length, Number, Card]; 
        Flatten[Table[
            Table[Table[{Part[ParOrder, i], Part[ParOrder, j], 
                  Part[ParOrder, k]}, {k, j, Card}], {j, i, Card}], {i, 1, 
              Card}], 2]]\)], "Input",
  InitializationCell->True],

Cell["\<\
Simplex produces the usual simplex in \[CapitalNu]^3 consisting of \
all triples (i,j,k) such that 0<i<=j<=k<=Card.\
\>", "Text"],

Cell[BoxData[
    \(Simplex[Card_]\  := \ 
      Flatten[Table[
          Table[Table[{i, j, k}, {k, j, Card}], {j, i, Card}], {i, 1, Card}], 
        2]\)], "Input",
  InitializationCell->True],

Cell["\<\
SimplexPartitionPartition partitions up the ParSimplex according to \
the \"norm\"  2 \[DoubleVerticalBar]Par3\[DoubleVerticalBar]^2 - \
\[DoubleVerticalBar]Par1\[DoubleVerticalBar]^2 - \[DoubleVerticalBar]Par2\
\[DoubleVerticalBar]^2 .  \
\>", "Text"],

Cell[BoxData[
    \(SimplexPartitionPartition[Depth_, FFactor_, L_]\  := \ 
      Module[{Card, Simp, Simp2, Simp3}, \[IndentingNewLine]OPL\  = \ 
          OrdParList2[Depth, FFactor, L]; \[IndentingNewLine]Card\  = \ 
          Length[OPL]; \[IndentingNewLine]Simp\  = \ 
          Simplex[Card]; \[IndentingNewLine]Simp2\  = \ 
          Map[{#, 2*OPL[\([#[\([3]\)]]\)] . OPL[\([#[\([3]\)]]\)] - 
                  OPL[\([#[\([2]\)]]\)] . OPL[\([#[\([2]\)]]\)] - 
                  OPL[\([#[\([1]\)]]\)] . OPL[\([#[\([1]\)]]\)]} &, 
            Simp]; \[IndentingNewLine]For[n = 0, 
          n <= Max[
              Map[#[\([2]\)] &, Simp2]], \(n++\), \[IndentingNewLine]Simp3[
              n]\  = \ Map[#[\([1]\)] &, 
              Select[Simp2, #[\([2]\)] \[Equal] 
                    n &]]]; \[IndentingNewLine]Simp3[\(-1\)]\  = \ 
          n - 1; \[IndentingNewLine]Simp3]\)], "Input",
  InitializationCell->True],

Cell["\<\
Mon produces the monomial symmetric function of Par.\
\>", "Text"],

Cell[BoxData[{
    \(\(Clear[Mon];\)\), "\[IndentingNewLine]", 
    \(Mon[Par_]\  := \ 
      Fold[Plus, 0, 
        Map[Fold[Times, 1, Table[x[n], {n, Length[Par]}]^#] &, 
          Permutations[Par]]]\)}], "Input",
  InitializationCell->True],

Cell["\<\
MonOne produces the monomial symmetric function of Par specialized \
to 1. This is the same as the number of elelements in the orbit of Par under \
the action of permuting the parts.\
\>", "Text"],

Cell[BoxData[
    \(MonOne[Par_]\  := \ 
      Fold[Times, 1, Table[x[n], {n, Length[Par]}]^Par]\)], "Input",
  InitializationCell->True],

Cell["\<\
Trans takes the transpose of a partition.\
\>", "Text"],

Cell[BoxData[
    \(Trans[Par_]\  := \ 
      Module[{m, M, NewPar, Div}, \[IndentingNewLine]m\  = \ 
          Par[\([\(-1\)]\)]; \[IndentingNewLine]M\  = \ 
          Par[\([1]\)]; \[IndentingNewLine]NewPar\  = \ {}; \
\[IndentingNewLine]For[n = Min[1, m], n <= Max[1, M], \(n++\), 
          NewPar = 
            Append[NewPar, 
              Length[Select[
                  Par, # \[GreaterEqual] n &]]]]; \[IndentingNewLine]{NewPar, 
          1 - Min[1, m]}]\)], "Input",
  InitializationCell->True],

Cell["\<\
El gives the elementary symmetric function associated with a \
partition. Note that because these are signed partitions, this is generally \
not a polynomial. It is a rational function. Thus the output form is \
{numerator,denominator}.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(El[Par_]\  := \ 
      Module[{L, TPar, DenExp, Num}, \[IndentingNewLine]L = 
          Length[Par]; \[IndentingNewLine]TPar\  = \ \(Trans[
              Par]\)[\([1]\)]; \[IndentingNewLine]DenExp\  = \ \(Trans[
              Par]\)[\([2]\)]; \[IndentingNewLine]Num = 
          Fold[Times, 1, 
            Map[Mon[Join[Table[1, {#}], Table[0, {L - #}]]] &, 
              TPar]]; \[IndentingNewLine]{Num, 
          Mon[Table[1, {L}]]^DenExp}]\)], "Input",
  InitializationCell->True],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(TPar\)\" is similar to \
existing symbol \"\!\(Par\)\"."\)], "Message"]
}, Open  ]],

Cell["\<\
MatBase produces a basic matrix of size d\[Cross]d with zeros at \
all entries except the (m,n) entry. \
\>", "Text"],

Cell[BoxData[
    \(MatBase[m_, n_, d_]\  := \ 
      Table[KroneckerDelta[k, n]*Table[KroneckerDelta[j, m], {j, 1, d}], {k, 
          1, d}]\)], "Input",
  InitializationCell->True],

Cell["\<\
PSMon produces the same thing as MonOne, but more \
efficiently.\
\>", "Text"],

Cell[BoxData[
    \(PSMon[Par_]\  := \ Length[Permutations[Par]]\)], "Input",
  InitializationCell->True],

Cell["\<\
PSEl produces the specialization of El to all ones. This equals the \
numtinomial coefficient B[Length[Par];Number of 1's, Number of \
2's,...].\
\>", "Text"],

Cell[BoxData[
    \(PSEl[Par_]\  := \ 
      Module[{TPar, Len}, \[IndentingNewLine]Len\  = \ 
          Length[Par]; \[IndentingNewLine]TPar\  = \ \(Trans[
              Par]\)[\([1]\)]; \[IndentingNewLine]Fold[Times, 1, 
          Map[Binomial[Len, #] &, TPar]]]\)], "Input",
  InitializationCell->True],

Cell["\<\
Here we begin the actual calculations. We time the procedure. The \
initial time is TimeStart. AbsoluteTime[] is the total number of seconds \
since January 1, 1900.\
\>", "Text"],

Cell[BoxData[
    \(TimeStart = AbsoluteTime[]\)], "Input"],

Cell["\<\
Here we initialize the number of parts for the partitions, the \
filling factor (which is called n in the paper) and the length of the \
partition (which is the length of the spin chain in the paper). The number of \
parts is 2J, where $J$ is the spin from the paper.\
\>", "Text"],

Cell[BoxData[{
    \(\(parts = 4;\)\), "\[IndentingNewLine]", 
    \(\(ff = 3;\)\), "\[IndentingNewLine]", 
    \(\(length = 5;\)\)}], "Input"],

Cell["\<\
We define OPL to be the ordered list of signed partitions with \
specified number of parts, and all parts between -Floor[L/2] and  \
+Ceiling[L/2],
which partition ff.           \
\>", "Text"],

Cell[BoxData[
    \(OPL\  = \ OrdParList2[parts, ff, length]\)], "Input"],

Cell[BoxData[
    \(Length[%]\)], "Input"],

Cell["\<\
We go through some procedures to display Young diagrams of the \
included partitions. The vertical line is zero, and all dots between 0 and \
the actual value of the part are drawn. Blank spots in the GraphicsArray are \
filled with black rectangles.\
\>", "Text"],

Cell[BoxData[{
    \(\(GraphPrim\  = \ 
        Join[Map[ParGraph, OPL], 
          Table[Rectangle[{\(-Floor[length/2]\), 
                0}, {Ceiling[length/2], \(-parts\)}], {Mod[5 - Length[OPL], 
                5]}]];\)\), "\[IndentingNewLine]", 
    \(Show[
      GraphicsArray[
        Table[Table[
            Graphics[GraphPrim[\([m + 5*n]\)], \ 
              AspectRatio \[Rule] Automatic, 
              PlotRange \[Rule] {{\(-Floor[length/2]\) - 0.5, 
                    Ceiling[length/2] + 0.5}, {0.5, \(-parts\) - 0.5}}], {m, 
              1, 5}], {n, 0, Length[GraphPrim]/5 - 1}]]]\)}], "Input"],

Cell["We define SPP to be the partitioned simplex partition.", "Text"],

Cell[BoxData[
    \(SPP\  = \ SimplexPartitionPartition[parts, ff, length]\)], "Input"],

Cell["SPP[-1] equals the length of SPP.", "Text"],

Cell[BoxData[
    \(SPP[\(-1\)]\)], "Input"],

Cell["\<\
Elem is the list of all elementary symmetric functions for the \
partitions in OPL\
\>", "Text"],

Cell[BoxData[
    \(\(Elem\  = \ Map[El, OPL];\)\)], "Input"],

Cell["\<\
Monom is the list of all monomial symmetric functions for the \
partitions in OPL\
\>", "Text"],

Cell[BoxData[
    \(\(Monom\  = \ Map[MonOne, OPL];\)\)], "Input"],

Cell["\<\
Msub is the transition matrix between the monomial and elementary \
symmetric functions corresponding to the restricted partitions of OPL. This \
typically is one of the most time-consuming parts of the calculations.\
\>", \
"Text"],

Cell[BoxData[
    \(\(\(Msub\)\(\ \)\(=\)\(Table[
        Join[Table[
            Coefficient[\(Elem[\([i]\)]\)[\([1]\)]\ , \(Elem[\([i]\)]\)[\([2]\
\)]*Monom[\([j]\)]], \[IndentingNewLine]{j, 1, i}], 
          Table[0, {Length[OPL] - i}]], {i, 1, 
          Length[OPL]}]\)\(\ \)\)\)], "Input"],

Cell[TextData[{
  "Msup is the inverse matrix to Msub. It is denoted by ",
  Cell[BoxData[
      \(TraditionalForm\`M\^\[Lambda]\[Mu]\)]],
  " in the paper, while Msub is ",
  Cell[BoxData[
      \(TraditionalForm\`M\_\[Mu]\[Lambda]\)]],
  ". It is very quick to calculate one Msub has been done."
}], "Text"],

Cell[BoxData[
    \(Msup\  = \ Inverse[Msub]\)], "Input"],

Cell["\<\
PSMonList gives the list of principle stable specializations of the \
monomial symmetric functions in OPL.\
\>", "Text"],

Cell[BoxData[
    \(PSMonList\  = \ Map[PSMon, OPL]\)], "Input"],

Cell["\<\
PSMonList gives the list of principle stable specializations of the \
elementary symmetric functions in OPL.\
\>", "Text"],

Cell[BoxData[
    \(PSElList\  = \ Map[PSEl, OPL]\)], "Input"],

Cell[TextData[{
  "F[i,j,k] is the \"tensor\" ",
  Cell[BoxData[
      \(TraditionalForm\`\[CapitalGamma]\_\[Mu]\[Nu]\^\[Kappa]\)]],
  " from the paper, where \[Mu] = OPL[[i]], \[Nu]=OPL[[j]] and \
\[Kappa]=OPL[[k]]. Note (i,j,k)."
}], "Text"],

Cell[BoxData[
    \(F[i_, j_, k_]\  := \ 
      Sqrt[PSMonList[\([i]\)]*PSMonList[\([j]\)]] 
        Sum[Msub[\([l, i]\)]*Msub[\([l, j]\)]*
            Msup[\([k, l]\)]/PSElList[\([l]\)], {l, j, k}]\)], "Input"],

Cell["\<\
This line is really redundant. It defines the basic matrices with d \
specified to be Length[OPL]. \
\>", "Text"],

Cell[BoxData[
    \(For[m = 1, 
      m \[LessEqual] Length[OPL], \(m++\), \[IndentingNewLine]For[n = 1, 
        n \[LessEqual] 
          Length[OPL], \(n++\), \[IndentingNewLine]ElemMat[m, n]\  = \ 
          MatBase[m, n, Length[OPL]]]]\)], "Input"],

Cell[BoxData[
    \(F[1, 2, 3]\)], "Input"],

Cell[BoxData[
    \(SPP[\(-1\)]\)], "Input"],

Cell["\<\
This defines the partition Epar=Floor[L/2]*(1,1,dots,1). Adding \
Epar essentially translates the partitions so that  all the parts are \
nonnegative.\
\>", "Text"],

Cell[BoxData[
    \(Epar\  = \ Floor[length/2]*Table[1, {parts}]\)], "Input"],

Cell["\<\
OPL2 is the set of all the partitions translated to be nonnegative.\
\
\>", "Text"],

Cell[BoxData[
    \(OPL2\  = \ Map[Epar\  + \ # &, OPL]\)], "Input"],

Cell[BoxData[
    \(Clear[q]\)], "Input"],

Cell["\<\
qtab is the q^2-specialization of the elementary symmetric \
polynomial specified by n.  It is q^(n(n-1)) time the q^2-binomial \
coefficient of L choose n.\
\>", "Text"],

Cell[BoxData[
    \(\(qtab\  = \ 
        Table[q^\((n*\((n - 1)\))\)*
            Product[1 - q^\((2  k)\), {k, 
                  length}]/\((Product[1 - q^\((2  k)\), {k, n}]*
                  Product[1 - q^\((2  k)\), {k, length - n}])\), {n, 0, 
            length}];\)\)], "Input"],

Cell["\<\
PSELq is the table of q^2-specializations of all the elementary \
symmetric ploynomials labelled by partitions from OPL2.\
\>", "Text"],

Cell[BoxData[
    \(\(PSELq\  = \ 
        Table[Fold[Times, 1, Map[qtab[\([# + 1]\)] &, OPL2[\([n]\)]]], {n, 1, 
            Length[OPL2]}];\)\)], "Input"],

Cell["\<\
This part of the program calculates the matrix components of \
\\tilde{P}from the paper. It is usually the second longest part of the \
computations. We break up the computation by the leading-order power of $q$. \
This is the purpose of SPP. We list which part has been done as the \
calculation proceeds.\
\>", "Text"],

Cell[BoxData[
    \(For[n = 0, n \[LessEqual] SPP[\(-1\)], n = n + 2, 
      M[n]\  = Fold[Plus, 0, 
          Map[\((1 - \((1/2)\)*
                      KroneckerDelta[#[\([1]\)], #[\([2]\)]])\)*\((ElemMat[#[\
\([1]\)], #[\([2]\)]] + ElemMat[#[\([2]\)], #[\([1]\)]])\)*
                F[#[\([1]\)], #[\([2]\)], #[\([3]\)]]*
                PSELq[\([#[\([3]\)]]\)]/
                  Sqrt[PSELq[\([#[\([1]\)]]\)]*PSELq[\([#[\([2]\)]]\)]] &, 
            SPP[n]]]; \[IndentingNewLine]Print[n]]\)], "Input"],

Cell["\<\
MasterM[q] is the sum of all the leading-order-homogeneous matrices \
corresponding to the powers of q calculated above.\
\>", "Text"],

Cell[BoxData[
    \(\(MasterM[q_]\  = \ Sum[M[n], {n, 0, SPP[\(-1\)], 2}];\)\)], "Input"],

Cell["\<\
We save the data of each calculation. (What data we save exactly is \
listed below.) This line opens the file where the data is saved, os that \
results of past calculations can be accessed.\
\>", "Text"],

Cell[BoxData[
    \(\(<< Gapdata\ ;\)\)], "Input"],

Cell["\<\
We calculate the top two eigenvalues of MasterM[q] for 101equally \
psaced values of q between 0 and 1. Note the top eigenvalue shopuld be \
identically 1. Calculating it anyway gives a check that our code is doing \
what it should be doing.\
\>", "Text"],

Cell[BoxData[{
    \(\(dq\  = \ 0.01;\)\), "\[IndentingNewLine]", 
    \(\(Eiglist\  = \ 
        Module[{Eigs, 
            LocalList}, \[IndentingNewLine]LocalList = {}; \
\[IndentingNewLine]For[q = dq, q < 1, 
            q = q + dq, \[IndentingNewLine]Eigs\  = \ 
              Sort[Re[Eigenvalues[N[MasterM[q]]]], 
                Greater]; \[IndentingNewLine]LocalList\  = \ 
              Append[LocalList, {q, Eigs[\([1]\)], 
                  Eigs[\([2]\)]}]]; \[IndentingNewLine]LocalList];\)\)}], \
"Input"],

Cell["\<\
In the following two lines we append the data from our current \
calculation, which is the list of the top two eigenvalues at all 100 \
q-points, to the save file. \
\>", "Text"],

Cell[BoxData[
    \(\(EL[parts/2, length, ff]\  = \ Eiglist;\)\)], "Input"],

Cell[BoxData[
    \(Save["\<Gapdata\>", EL]\)], "Input"],

Cell[TextData[{
  "In this line we define the function that maps between the parameters q and \
",
  Cell[BoxData[
      \(TraditionalForm\`\[CapitalDelta]\^\(-1\)\)]],
  "."
}], "Text"],

Cell[BoxData[{
    \(\(Clear[q];\)\), "\[IndentingNewLine]", 
    \(DeltaInv[q_]\  = \ 2*q/\((1 + q^2)\)\)}], "Input"],

Cell["\<\
In this line we plot the top two eigenvalues as a function of \
q.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(ListPlot[
      Join[Map[{#[\([1]\)], #[\([2]\)]} &, Eiglist], 
        Map[{#[\([1]\)], #[\([3]\)]} &, Eiglist]]]\)], "Input"],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell["\<\
We plot the lower bound for the bottom two eigenvalues of the XXZ \
spin chain as a function of q.\
\>", "Text"],

Cell[BoxData[
    \(\(ListPlot[
        Join[Map[{#[\([1]\)], 
                parts*\((1 - #[\([1]\)])\)^2/\((1 + #[\([1]\)]^2)\)*\((1 - #[\
\([2]\)])\)} &, Eiglist], 
          Map[{#[\([1]\)], 
                parts*\((1 - #[\([1]\)])\)^2/\((1 + #[\([1]\)]^2)\)*\((1 - #[\
\([3]\)])\)} &, Eiglist]]];\)\)], "Input"],

Cell["\<\
We concatenate the two images for export to a picture file.\
\>", \
"Text"],

Cell[BoxData[
    \(Show[GraphicsArray[{{%%, %}}]]\)], "Input"],

Cell[TextData[{
  "In this line we plot the top two eigenvalues of MaterM as a function of ",
  Cell[BoxData[
      \(TraditionalForm\`\[CapitalDelta]\^\(-1\)\)]],
  "."
}], "Text"],

Cell[BoxData[
    \(ListPlot[
      Join[Map[{DeltaInv[#[\([1]\)]], #[\([2]\)]} &, Eiglist], 
        Map[{DeltaInv[#[\([1]\)]], #[\([3]\)]} &, Eiglist]]]\)], "Input"],

Cell[TextData[{
  "In this line we plot the bottom two eigenvalues of ",
  Cell[BoxData[
      \(TraditionalForm\`H\^XXZ\)]],
  " as a function of ",
  Cell[BoxData[
      \(TraditionalForm\`\[CapitalDelta]\^\(-1\)\)]],
  "."
}], "Text"],

Cell[BoxData[
    \(\(ListPlot[
        Join[Map[{DeltaInv[#[\([1]\)]], 
                parts*\((1 - #[\([1]\)])\)^2/\((1 + #[\([1]\)]^2)\)*\((1 - #[\
\([2]\)])\)} &, Eiglist], 
          Map[{DeltaInv[#[\([1]\)]], 
                parts*\((1 - #[\([1]\)])\)^2/\((1 + #[\([1]\)]^2)\)*\((1 - #[\
\([3]\)])\)} &, Eiglist]]];\)\)], "Input"],

Cell["We concatentate the two images for export to an image file.", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(Show[GraphicsArray[{{%%, %}}]]\)], "Input"],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  GraphicsArray  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell["We list J, n and L again for cataloging purposes.", "Text"],

Cell[BoxData[{
    \(parts/2\), "\[IndentingNewLine]", 
    \(ff\), "\[IndentingNewLine]", 
    \(length\)}], "Input"],

Cell["\<\
We stop the timer and calcuate the total time for the \
computation.\
\>", "Text"],

Cell[BoxData[
    \(\(TimeFinish\  = \ AbsoluteTime[];\)\)], "Input"],

Cell[BoxData[
    \(TimeFinish\  - \ TimeStart\)], "Input"]
},
FrontEndVersion->"4.0 for X",
ScreenRectangle->{{0, 1280}, {0, 1024}},
AutoGeneratedPackage->Automatic,
WindowToolbars->{},
WindowSize->{821, 713},
WindowMargins->{{Automatic, 184}, {Automatic, 95}}
]


(***********************************************************************
Cached data follows.  If you edit this Notebook file directly, not using
Mathematica, you must remove the line containing CacheID at the top of 
the file.  The cache data will then be recreated when you save this file 
from within Mathematica.
***********************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1717, 49, 342, 6, 50, "Text"],
Cell[2062, 57, 99, 2, 27, "Input",
  InitializationCell->True],
Cell[2164, 61, 301, 5, 50, "Text"],
Cell[2468, 68, 296, 6, 75, "Input",
  InitializationCell->True],
Cell[2767, 76, 716, 11, 104, "Text"],
Cell[3486, 89, 962, 18, 203, "Input",
  InitializationCell->True],
Cell[4451, 109, 370, 6, 68, "Text"],
Cell[4824, 117, 1049, 21, 203, "Input",
  InitializationCell->True],
Cell[5876, 140, 112, 3, 32, "Text"],
Cell[5991, 145, 653, 13, 123, "Input",
  InitializationCell->True],
Cell[6647, 160, 108, 3, 32, "Text"],
Cell[6758, 165, 777, 14, 155, "Input",
  InitializationCell->True],
Cell[7538, 181, 141, 3, 32, "Text"],
Cell[7682, 186, 398, 8, 75, "Input",
  InitializationCell->True],
Cell[8083, 196, 139, 3, 32, "Text"],
Cell[8225, 201, 194, 5, 27, "Input",
  InitializationCell->True],
Cell[8422, 208, 262, 5, 32, "Text"],
Cell[8687, 215, 924, 16, 187, "Input",
  InitializationCell->True],
Cell[9614, 233, 76, 2, 32, "Text"],
Cell[9693, 237, 244, 6, 43, "Input",
  InitializationCell->True],
Cell[9940, 245, 206, 4, 50, "Text"],
Cell[10149, 251, 137, 3, 27, "Input",
  InitializationCell->True],
Cell[10289, 256, 65, 2, 32, "Text"],
Cell[10357, 260, 507, 11, 107, "Input",
  InitializationCell->True],
Cell[10867, 273, 260, 5, 50, "Text"],

Cell[CellGroupData[{
Cell[11152, 282, 505, 10, 107, "Input",
  InitializationCell->True],
Cell[11660, 294, 180, 3, 23, "Message"]
}, Open  ]],
Cell[11855, 300, 127, 3, 32, "Text"],
Cell[11985, 305, 183, 4, 27, "Input",
  InitializationCell->True],
Cell[12171, 311, 88, 3, 32, "Text"],
Cell[12262, 316, 105, 2, 27, "Input",
  InitializationCell->True],
Cell[12370, 320, 168, 4, 32, "Text"],
Cell[12541, 326, 305, 6, 75, "Input",
  InitializationCell->True],
Cell[12849, 334, 189, 4, 50, "Text"],
Cell[13041, 340, 59, 1, 27, "Input"],
Cell[13103, 343, 291, 5, 50, "Text"],
Cell[13397, 350, 143, 3, 59, "Input"],
Cell[13543, 355, 202, 5, 50, "Text"],
Cell[13748, 362, 73, 1, 27, "Input"],
Cell[13824, 365, 42, 1, 27, "Input"],
Cell[13869, 368, 274, 5, 50, "Text"],
Cell[14146, 375, 614, 13, 123, "Input"],
Cell[14763, 390, 70, 0, 32, "Text"],
Cell[14836, 392, 87, 1, 27, "Input"],
Cell[14926, 395, 49, 0, 32, "Text"],
Cell[14978, 397, 44, 1, 27, "Input"],
Cell[15025, 400, 106, 3, 32, "Text"],
Cell[15134, 405, 61, 1, 27, "Input"],
Cell[15198, 408, 105, 3, 32, "Text"],
Cell[15306, 413, 66, 1, 27, "Input"],
Cell[15375, 416, 242, 5, 50, "Text"],
Cell[15620, 423, 296, 6, 43, "Input"],
Cell[15919, 431, 309, 8, 32, "Text"],
Cell[16231, 441, 57, 1, 27, "Input"],
Cell[16291, 444, 130, 3, 32, "Text"],
Cell[16424, 449, 64, 1, 27, "Input"],
Cell[16491, 452, 132, 3, 32, "Text"],
Cell[16626, 457, 62, 1, 27, "Input"],
Cell[16691, 460, 243, 6, 32, "Text"],
Cell[16937, 468, 211, 4, 43, "Input"],
Cell[17151, 474, 123, 3, 32, "Text"],
Cell[17277, 479, 253, 5, 59, "Input"],
Cell[17533, 486, 43, 1, 27, "Input"],
Cell[17579, 489, 44, 1, 27, "Input"],
Cell[17626, 492, 174, 4, 32, "Text"],
Cell[17803, 498, 77, 1, 27, "Input"],
Cell[17883, 501, 93, 3, 32, "Text"],
Cell[17979, 506, 68, 1, 27, "Input"],
Cell[18050, 509, 41, 1, 27, "Input"],
Cell[18094, 512, 180, 4, 32, "Text"],
Cell[18277, 518, 288, 6, 59, "Input"],
Cell[18568, 526, 145, 3, 32, "Text"],
Cell[18716, 531, 156, 3, 27, "Input"],
Cell[18875, 536, 330, 6, 50, "Text"],
Cell[19208, 544, 507, 9, 107, "Input"],
Cell[19718, 555, 144, 3, 32, "Text"],
Cell[19865, 560, 89, 1, 27, "Input"],
Cell[19957, 563, 214, 4, 50, "Text"],
Cell[20174, 569, 50, 1, 27, "Input"],
Cell[20227, 572, 265, 5, 50, "Text"],
Cell[20495, 579, 518, 11, 123, "Input"],
Cell[21016, 592, 188, 4, 50, "Text"],
Cell[21207, 598, 75, 1, 27, "Input"],
Cell[21285, 601, 56, 1, 27, "Input"],
Cell[21344, 604, 186, 6, 32, "Text"],
Cell[21533, 612, 118, 2, 43, "Input"],
Cell[21654, 616, 90, 3, 32, "Text"],

Cell[CellGroupData[{
Cell[21769, 623, 147, 3, 27, "Input"],
Cell[21919, 628, 130, 3, 27, "Output"]
}, Open  ]],
Cell[22064, 634, 122, 3, 32, "Text"],
Cell[22189, 639, 318, 7, 43, "Input"],
Cell[22510, 648, 85, 3, 32, "Text"],
Cell[22598, 653, 63, 1, 27, "Input"],
Cell[22664, 656, 181, 5, 32, "Text"],
Cell[22848, 663, 167, 3, 27, "Input"],
Cell[23018, 668, 237, 8, 32, "Text"],
Cell[23258, 678, 338, 7, 43, "Input"],
Cell[23599, 687, 75, 0, 32, "Text"],

Cell[CellGroupData[{
Cell[23699, 691, 63, 1, 27, "Input"],
Cell[23765, 694, 135, 3, 27, "Output"]
}, Open  ]],
Cell[23915, 700, 65, 0, 32, "Text"],
Cell[23983, 702, 118, 3, 59, "Input"],
Cell[24104, 707, 92, 3, 32, "Text"],
Cell[24199, 712, 69, 1, 27, "Input"],
Cell[24271, 715, 59, 1, 27, "Input"]
}
]
*)




(***********************************************************************
End of Mathematica Notebook file.
***********************************************************************)



==> XXZgap.m <==
%This program defines the XXZ Hamiltonian with special boundary fields
%Also called the "Kink" Hamiltonian
%It restricts to the sector specified by the number "downspins" of down spins
%Using the differential equation for the first excited state as a function of Delta^(-1):
%$  h(x,y) = - S^3_x S^3_y - \Delta^{-1} (S^1_x S^1_y + S^2_x S^2_y) + A(Delta) (S_x^3 - S_y^3) $
%$ \frac{\partial h}{\partial \Delta^{-1}} = - (S^1_x S^1_y + S^2_x S^2_y)  \\
%  + \frac{\partial A(\Delta)}{\partial \Delta^{-1}} (S_x^3 - S_y^3) $
%  we solve the first excited energy level as a function of Delta^(-1).
%Performs a linear-solve method "bicg" : biconjugae gradient.

dq = 0.001                               %Step-size for anisotropy parameter

L = 7;                                   %Spin chain length
J = 3/2;                                 %Spin-dimension 
downspins = floor(J*L)-1;                  %Number of downspins : sector 
N = 2*J+1                                %Dimension of single-site Hilbert space

S3 = sparse(1:N,1:N,J-(0:2*J),N,N);      %Spin-J, spin matrix about e3 axis
Splus = sparse(N,N);                     %Initialization of spin-raising operator
for j=0:(2*J-1)
  Splus = Splus + sparse(2*J-j,2*J-j+1,sqrt((2*J-j)*(j+1)),N,N);
end
Sminus = transpose(Splus);               %Spin-lowering operator
S1 = (Splus + Sminus)/2;                 %Spin matrix about e1 axis
S2 = (Splus - Sminus)/(2*i);             %Spin matrix about e2 axis


%IsingNN = Ising Nearest neighbor interaction S3(x)*S3(x)
IsingNN = kron(S3,S3);
%HopNN = Spin-hopping interaction = Splus(x)*Sminu(x+1) + Sminus(x)*Splux(x+1)
HopNN = - kron(Splus,Sminus) - kron(Sminus,Splus);  
%IsingH = Ising Hamiltonian
IsingH = sparse(N^L,N^L);
for x=1:(L-1)
 IsingH = IsingH + kron(eye(N^(x-1)),kron(IsingNN,eye(N^(L-1-x))));
end
%HopH = Hopping Hamiltonian
HopH = sparse(N^L,N^L);
for x=1:(L-1)
 HopH = HopH + kron(eye(N^(x-1)),kron(HopNN,eye(N^(L-1-x))));
end
%BdryH = Boundary-field terms
BdryH = kron(S3,eye(N^(L-1))) - kron(eye(N^(L-1)),S3);

%S3tot = total third-component of spin operator
S3tot = sparse(N^L,N^L);
for x=1:L, 
 S3tot = S3tot + kron(speye(N^(x-1)),kron(S3,speye(N^(L-x))));
end
%We now define the projection to the sector specified by
% S3tot = (J*L-downspins)
Proj = speye(N^L);
for n=0:(2*J*L)
 if ne(n,downspins),
   Proj = Proj*(S3tot - (J*L-n)*speye(N^L))/(n-downspins);
 end;
end;
%Proj is the orthogonal projection onto sector with specified number
% of downspins. Next we want to define a projection from this subspace
% to a vector space of the same dimension.
%The command "find" finds the nonzero elements of Proj, 
% which is just what we need.
[I,K] = find(Proj);
dim = length(I);
NewProj = sparse(I,1:dim,ones(dim,1),N^L,dim);

%We define new Hamiltonians which are conjugated by our projection
NewIsingH = transpose(NewProj)*IsingH*NewProj;
NewHopH = transpose(NewProj)*HopH*NewProj;
NewBdryH = transpose(NewProj)*BdryH*NewProj;

%We now find the first excited eigenstate of the Ising model
%IsingKinkH = Kink Hamiltonian in Ising limit
HKink = J^2*(L-1)*speye(dim) - NewIsingH - J*NewBdryH;
%We use Lanczos iteration via the command "eigs" to find the two smallest eigenvalues
%The matrix V has the eigenvectors, and D has the eigenvalues on its diagonal
[V,D] = eigs(HKink,2,'sm');
%The first eigenvalue should be 0. The second is the energy gap, which we call E
E = D(2,2);
gs = sparse(chop(V(:,1),6));
psi = sparse(chop(V(:,2),6));

%We now solve the differential-eigenvalue problem to continue the
%  first excited state to higher values of q
gaplist = [E];
for q=0:dq:(1-dq)
 dHKink = -((q+dq)/(1+(q+dq)^2)-q/(1+q^2))*NewHopH ...
  -J*((1-(q+dq)^2)/(1+(q+dq)^2) - (1-q^2)/(1+q^2))*NewBdryH;
 dE = full(transpose(psi)*dHKink*psi);
 dpsi = bicg((HKink-E*speye(dim)),(dE*speye(dim)-dHKink)*psi);
 psi = sparse(chop((psi+dpsi),6));
 psi = psi/norm(psi);
 E = E + dE
 HKink = HKink + dHKink;
 gaplist = [gaplist,E];
end











